Automatic Program Instrumentation for Automatic Verification (Extended Technical Report)

In deductive verification and software model checking, dealing with certain specification language constructs can be problematic when the back-end solver is not sufficiently powerful or lacks the required theories. One way to deal with this is to transform, for verification purposes, the program to an equivalent one not using the problematic constructs, and to reason about its correctness instead. In this paper, we propose instrumentation as a unifying verification paradigm that subsumes various existing ad-hoc approaches, has a clear formal correctness criterion, can be applied automatically, and can transfer back witnesses and counterexamples. We illustrate our approach on the automated verification of programs that involve quantification and aggregation operations over arrays, such as the maximum value or sum of the elements in a given segment of the array, which are known to be difficult to reason about automatically. We formalise array aggregation operations as monoid homomorphisms. We implement our approach in the MonoCera tool, which is tailored to the verification of programs with aggregation, and evaluate it on example programs, including SV-COMP programs.

==> SVCOMP22_programs/standard_maxInArray_ground.c <==
extern void abort(void);
#include <assert.h>
void reach_error() { assert(0); }
void __VERIFIER_assert(int cond) { if(!(cond)) { ERROR: {reach_error();abort();} } }
extern int __VERIFIER_nondet_int();

#define N 100000

int main( ) {
  int a[N];
  int max = 0;
	
	for (int j = 0; j < N ; j++ ) {
    a[j] = __VERIFIER_nondet_int();
  }
	
  int i = 0;
  while ( i < N ) {
    if ( a[i] > max ) {
      max = a[i];
    }
    i = i + 1;
  }
  
  int x;
  for ( x = 0 ; x < N ; x++ ) {
    __VERIFIER_assert(  a[x] <= max  );
  }
  return 0;
}


==> examples/battery_diag.c <==
typedef struct {
    int batt_volt[10];
    int max_voltage;  //Maximum voltage value in pack
} BATTERY_PACK;

extern BATTERY_PACK nondet_BATTERY_PACK();
BATTERY_PACK bpack;

void calc_pack_max() {
  bpack.max_voltage = bpack.batt_volt[0];
  int i = 1;
  while (i < 10) {
    if (bpack.batt_volt[i] > bpack.max_voltage) {
      bpack.max_voltage = bpack.batt_volt[i];
    }
    i++;
  }
}
void main() {
  bpack = nondet_BATTERY_PACK(); //non-det initialization
  calc_pack_max();
  assert(bpack.max_voltage == \max(bpack.batt_volt, 0, 10));
}


==> examples/battery_diag_for.c <==
typedef struct {
    int batt_volt[10];
    int max_voltage;  //Maximum voltage value in pack
} BATTERY_PACK;

extern BATTERY_PACK nondet_BATTERY_PACK();
BATTERY_PACK bpack;

void calc_pack_max() {
  bpack.max_voltage = bpack.batt_volt[0];
  for (int i = 1; i < 10; i++)
    if (bpack.batt_volt[i] > bpack.max_voltage)
      bpack.max_voltage = bpack.batt_volt[i];
}
void main() {
  bpack = nondet_BATTERY_PACK(); //non-det initialization
  calc_pack_max();
  assert(bpack.max_voltage == \max(bpack.batt_volt, 0, 10));
}


==> examples/battery_diag_instrument.c <==
typedef struct {
    int batt_volt[10];
    int max_voltage;  //Maximum voltage value in pack
} BATTERY_PACK;

extern BATTERY_PACK nondet_BATTERY_PACK();
BATTERY_PACK bpack;

void calc_pack_max() {
  ag_lo = 0; ag_hi = 0;
  ag_max = INT_MIN; ag_max_idx = 0;
  bpack.max_voltage = bpack.batt_volt[0];
  int i = 1;
  while (i < 10) {
    a' = store(bpack.batt_volt, x, i);
    if (ag_lo == ag_hi || i < ag_lo - 1 || i > ag_hi ||
        (x < ag_max && i == ag_max_idx)) {
        ag_lo      = i;         // Reset, because either:
        ag_hi      = i + 1;     // - tracking empty interval
        ag_max     = x;         // - storing far outside interval
        ag_max_idx = i;         // - overwriting prev. max value
    } else {
        assert(ag_ar == bpack.max_volt);
        if (ag_max <= x) {
            ag_max     = x;     // Track new max value,
            ag_max_idx = i;     // and its index.
        }
        if (ag_lo - 1 == i) {
            ag_lo = i;          // Decrease lower bound by 1
        } else if (ag_hi == i) {
            ag_hi = i + 1;      // Increase upper bound by 1
        }
    }
    ag_ar = a';
    if (bpack.batt_volt[i] > bpack.max_voltage) {
      bpack.max_voltage = bpack.batt_volt[i];
    }
    i++;
  }
}
void main() {
  bpack = nondet_BATTERY_PACK(); //non-det initialization
  calc_pack_max();
  if (10 <= 0) {
    ag_max = INT_MIN;
  } else {
    assert(ag_ar == a $\wedge$ 0 == ag_lo $\wedge$ 10 == ag_hi);
  }
  assert(bpack.max_voltage == ag_max);
}


==> examples/simple_example_write.c <==
void main() {
  int N;
  assume(N >= 0);

  int arr[N];

  int i = 0;
  while (i < N) {
      arr[i] = i;
  }
  assert(\max(arr, 0, N) < N);
}


==> examples/simple_example_write_transformed.c <==
assert(ghost_arr_lo == 0);
assert(ghost_arr_hi == N-1);
assert(ghost_arr_max < N);


==> examples/strategy_example2_sum.c <==
int N, t, s, i; int arr1[N], arr2[N]; assume(N > 0);

for (i = 0; i < N; ++i) {
  t = arr1[i];                // (stmt1)
  s = 0;
  if (t >= 0) s = t;
  arr2[i] = s;                // (stmt2)
}

t = \sum(arr2, 0, N);         // (stmt3)
assert(t >= 0);


==> examples/strategy_example_1.c <==
int N;
assume(N > 0);

int arr1[N], arr2[N];
int m = 0;

for (int i = 0; i < N; ++i) {
    int t = arr1[i];             // (stmt1)
    int s = arr2[i];             // (stmt2)
    if (t > m)
        m = t;
}

int t = \max(arr1, 0, N);        // (stmt3)
assert(m >= t);

